SDPRLayers: Certifiable Backpropagation Through Polynomial Optimization Problems in Robotics

A recent set of techniques in the robotics community, known as certifiably correct methods, frames robotics problems as polynomial optimization problems (POPs) and applies convex, semidefinite programming (SDP) relaxations to either find or certify their global optima. In parallel, differentiable optimization allows optimization problems to be embedded into end-to-end learning frameworks and has received considerable attention in the robotics community. In this paper, we consider the ill effect of convergence to spurious local minima in the context of learning frameworks that use differentiable optimization. We present SDPRLayers, an approach that seeks to address this issue by combining convex relaxations with implicit differentiation techniques to provide certifiably correct solutions and gradients throughout the training process. We provide theoretical results that outline conditions for the correctness of these gradients and provide efficient means for their computation. Our approach is first applied to two simple-but-demonstrative simulated examples, which expose the potential pitfalls of reliance on local optimization in existing, state-of-the-art, differentiable optimization methods. We then apply our method in a real-world application: we train a deep neural network to detect image keypoints for robot localization in challenging lighting conditions. We provide our open-source, PyTorch implementation of SDPRLayers.

==> figs/run_pipeline.py <==
import json
import os
import pickle
import sys
import tracemalloc

import cv2 as cv
import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.nn as nn
import torch.nn.functional as F
from PIL import Image
from torchvision import transforms
from tqdm import tqdm

from src.dataset import Dataset
from src.model.pipeline import Pipeline
from src.model.unet import UNet, UNetVGG16
from src.utils.lie_algebra import se3_log


def set_seed(x):
    np.random.seed(x)
    torch.manual_seed(x)


class RunPipeline:
    """This class is used to compare different trained pipelines. Functions below call it to generate images that compare weighting and feature matching"""

    def __init__(
        t,
        config,
        sample_ids=None,
        device=None,
    ):

        # Default dtype
        torch.set_default_dtype(torch.float64)
        torch.autograd.set_detect_anomaly(True)
        # Set seed
        set_seed(0)
        # Load JSON config
        t.config = json.load(open(config))
        if "training" in t.config:
            t.config["training"]["start_pose_estimation"] = 0
        # Set up device
        if device is not None:
            t.config["cuda_device"] = device
        if device == "cpu":
            device = torch.device("cpu")
        else:
            device = torch.device(
                "cuda:{}".format(t.config["cuda_device"])
                if torch.cuda.device_count() > 0
                else "cpu"
            )
            torch.cuda.set_device(device)
        # Load dataset
        print("Loading data...")
        if sample_ids is not None:
            data_dir = f"{t.config['home_path']}/data"
            t.dataset = Dataset(data_dir=data_dir)
            t.dataset.get_data_from_ids(sample_ids=sample_ids)
        else:
            t.dataset = t.load_data(t.config)
        print("...Done!")
        # Load  network
        print("Loading network...")
        t.net = t.load_net(t.config)
        # Instantiate pipeline
        t.pipeline = Pipeline(t.config).cuda()

        print("...Done!")

    def run_pipeline(t):
        """Test the pipeline on inputs from the training set"""
        localization = t.config["pipeline"]["localization"]
        print(f"Running {localization} pipeline on id {id}")
        if t.config["pipeline"]["use_inv_cov_weights"]:
            print("Using inverse covariance weights")

        # Load image data
        diffs = []
        saved_data = []
        for data in tqdm(t.dataset):
            images, disparities, ids, pose_se3, pose_log = data
            images = images[None, :, :, :]  # Add batch dimension
            disparities = disparities[None, :, :, :]
            pose_se3 = pose_se3[None, :, :]
            pose_log = pose_log[None, :]
            # Run Pipeline
            tracemalloc.start()
            with torch.no_grad():
                output_se3, info = t.pipeline(
                    t.net,
                    images,
                    disparities,
                    pose_se3,
                    pose_log,
                    0,
                    test=True,
                    save_data=True,
                )
                # Check that output is close to ground truth
                output_se3 = output_se3.cpu().float()
                diff = se3_log(output_se3.bmm(pose_se3.inverse()))
            current, peak = tracemalloc.get_traced_memory()
            tracemalloc.stop()

            # Get GPU memory usage
            gpu_mem_usage = torch.cuda.memory_allocated() / 1024 / 1024  # in MB

            # Get system memory usage
            process = psutil.Process()
            cpu_mem_usage = process.memory_info().rss / 1024 / 1024  # in MB

            # Store data
            info["pose_log"] = pose_log[0]
            info["cpu_mem_usage"] = peak / 1024 / 1024  # in MB
            info["gpu_mem_usage"] = gpu_mem_usage
            info["system_mem_usage"] = cpu_mem_usage
            diffs += [diff]
            saved_data += [info]

        return diffs, saved_data

    @staticmethod
    def load_data(config):
        data_path = f"{config['home_path']}/data"
        datasets_path = f"{config['home_path']}/datasets"
        dataset_name = config["dataset_name"]
        dataset_path = f"{datasets_path}/{dataset_name}.pickle"

        # Load the data.
        dataset_params = config["dataset"]
        dataset_params["data_dir"] = data_path

        localization_data = None
        with open(dataset_path, "rb") as handle:
            localization_data = pickle.load(handle)

        # Training data generator (randomly sample a subset of the full dataset for each epoch).
        train_set = Dataset(**dataset_params)
        train_set.load_mel_data(localization_data, "training")

        return train_set

    @staticmethod
    def load_net(config):
        # Instantiate network
        if config["network"]["type"] == "unet":
            net = UNet(
                config["network"]["num_channels"],
                config["network"]["num_classes"],
                config["network"]["layer_size"],
            )
        elif config["network"]["type"] == "unet_vgg16":
            net = UNetVGG16(
                config["network"]["num_channels"],
                config["network"]["num_classes"],
                config["network"]["layer_size"],
            )
        # Load network state from dictionary (checkpoint)
        checkpoints_path = f"{config['home_path']}/networks"
        checkpoint_name = config["checkpoint_name"]
        checkpoint_path = f"{checkpoints_path}/{checkpoint_name}"
        checkpoint = torch.load(f"{checkpoint_path}.pth")
        net.load_state_dict(checkpoint["model_state_dict"])
        net.cuda()

        return net


def compare_keypoints(id, num_matches=50, device=None):
    config_old = "./config/test_svd_v4.json"
    config_new = "./config/test_sdpr_dq_v1.json"

    sample_ids = [id]
    with torch.no_grad():
        # Get images
        img_1, img_2 = get_imgs(id=id)
        p_new = RunPipeline(
            config=config_new,
            sample_ids=sample_ids,
            device=device,
        )
        diff_new, data_new = p_new.run_pipeline()
        # Draw matches
        img_match_new, img_vo_new = draw_keypoint_imgs(
            data_new[0]["kpt_2D_src"],
            data_new[0]["kpt_2D_pseudo"],
            data_new[0]["weights"],
            img_1,
            img_2,
            num_matches=num_matches,
        )

        # run old pipeline
        p_old = RunPipeline(config=config_old, sample_ids=sample_ids, device=device)
        diff_old, data_old = p_old.run_pipeline()
        # Draw matches
        img_match_old, img_vo_old = draw_keypoint_imgs(
            data_old[0]["kpt_2D_src"],
            data_old[0]["kpt_2D_pseudo"],
            data_old[0]["weights"],
            img_1,
            img_2,
            num_matches=num_matches,
        )
        # print(f"Old pipeline found {num_matches_old} matches with weight > 0.01")
    print(f"Solution Error: {config_old}")
    print(diff_old[0])
    print(f"Solution Error: {config_new}")
    print(diff_new[0])
    # plot
    dpi = 600
    width = 512 * 4 / dpi
    height = 384 * 2 / dpi
    fig, axs = plt.subplots(2, 4, figsize=(width, height))
    axs[0, 0].imshow(img_1)
    axs[0, 0].imshow(data_new[0]["scores_src"][0, 0, :, :], cmap="jet", alpha=0.6)
    axs[0, 3].imshow(img_2)
    axs[0, 3].imshow(data_new[0]["scores_trg"][0, 0, :, :], cmap="jet", alpha=0.6)
    axs[0, 1].imshow(img_match_new[:, :512, :])
    axs[0, 2].imshow(img_match_new[:, 512:, :])
    axs[1, 0].imshow(img_1)
    axs[1, 0].imshow(data_old[0]["scores_src"][0, 0, :, :], cmap="jet", alpha=0.6)
    axs[1, 3].imshow(img_2)
    axs[1, 3].imshow(data_old[0]["scores_trg"][0, 0, :, :], cmap="jet", alpha=0.6)
    axs[1, 1].imshow(img_match_old[:, :512, :])
    axs[1, 2].imshow(img_match_old[:, 512:, :])
    # adjust for a tight layout
    for a in axs.flatten():
        a.set_xticklabels([])
        a.set_yticklabels([])
        a.axis("off")
    plt.subplots_adjust(wspace=0, hspace=0, left=0, right=1, top=1, bottom=0)

    # MAKE VISUAL ODOMETRY PLOT
    dpi = 600
    width = 512 * 3 / dpi
    height = 384 * 2 / dpi
    fig2, axs = plt.subplots(2, 2, figsize=(width, height))
    axs[0, 0].imshow(img_1)
    axs[0, 0].imshow(data_new[0]["scores_src"][0, 0, :, :], cmap="jet", alpha=0.6)
    axs[0, 1].imshow(img_vo_new)
    axs[1, 0].imshow(img_1)
    axs[1, 0].imshow(data_old[0]["scores_src"][0, 0, :, :], cmap="jet", alpha=0.6)
    axs[1, 1].imshow(img_vo_old)

    # adjust for a tight layout
    for a in axs.flatten():
        a.set_xticklabels([])
        a.set_yticklabels([])
        a.axis("off")
    plt.subplots_adjust(wspace=0, hspace=0, left=0, right=1, top=1, bottom=0)
    plt.show()

    # Save Figures.
    savefig(fig, "kpt_compare_" + id, p_new.config)
    savefig(fig2, "kpt_vo_" + id, p_new.config)


def savefig(fig, name, config):
    home = config["home_path"]
    directory = f"{home}/plots/"
    if not os.path.exists(directory):
        os.makedirs(directory)
    fig.savefig(f"{directory}/{name}.png", format="png", dpi=600)


def draw_keypoint_imgs(kp1, kp2_pseudo, weights, im1_cv, im2_cv, num_matches=50):

    # Generate opencv match array
    matches = [
        cv.DMatch(_queryIdx=i, _trainIdx=i, _distance=1 - weights[0, 0, i])
        for i in range(kp1.shape[2])
    ]
    matches = sorted(matches, key=lambda x: x.distance)
    # convert to numpy remove batch dim
    kp1 = kp1[0, :, :]
    kp2_pseudo = kp2_pseudo[0, :, :]
    # convert to opencv keypoints
    kp1_cv = [cv.KeyPoint(kp1[0, i], kp1[1, i], 1) for i in range(kp1.shape[1])]
    kp2_cv = [
        cv.KeyPoint(kp2_pseudo[0, i], kp2_pseudo[1, i], 1)
        for i in range(kp2_pseudo.shape[1])
    ]

    if num_matches < 0:
        num_matches = np.argmax([match.distance > 1.0 - 1e-9 for match in matches])

    # Draw matches
    img_match = cv.drawMatches(
        im1_cv,
        kp1_cv,
        im2_cv,
        kp2_cv,
        matches[:num_matches],
        None,
        flags=cv.DrawMatchesFlags_NOT_DRAW_SINGLE_POINTS,
    )
    # Draw VO tracks (left image)
    img_vo1 = im1_cv
    img_vo1 = cv.drawKeypoints(
        img_vo1,
        [kp1_cv[m.queryIdx] for m in matches[:num_matches]],
        None,
        color=(255, 0, 0),
    )

    # Draw VO tracks (right image)
    img_vo2 = im2_cv
    img_vo2 = cv.drawKeypoints(
        img_vo2,
        [kp2_cv[m.queryIdx] for m in matches[:num_matches]],
        None,
        color=(0, 0, 255),
    )
    for match in matches[:num_matches]:
        pt1 = tuple(np.intp(kp1_cv[match.queryIdx].pt))
        pt2 = tuple(np.intp(kp2_cv[match.queryIdx].pt))
        img_vo1 = cv.line(img_vo1, pt1, pt2, thickness=1, color=(0, 255, 0))
        img_vo2 = cv.line(img_vo2, pt1, pt2, thickness=1, color=(0, 255, 0))
    img_vo = cv.hconcat([img_vo1, img_vo2])

    return img_match, img_vo


def compare_accuracy(id, config1, config2, device=1, n_frames=10, n_trials=10, step=5):
    """Show inliers and VO tracks over a segment of frames with increasing distance from
    the initial frame."""
    config1_label = "sdpr"
    config2_label = "svd"

    # Generate sequence of ids
    id_parts = id.split("-")
    live_frame_start = int(id_parts[2])
    ids = []
    for i in range(0, n_frames * step, step):
        for j in range(n_trials):
            ids += ["-".join([*id_parts[:2], str(live_frame_start + i), *id_parts[3:]])]
    # Create and run pipeline on first config
    pipeline = RunPipeline(config=config1, sample_ids=ids, device=device)
    diffs1, outputs1 = pipeline.run_pipeline()
    # Create and run pipeline on second config
    pipeline = RunPipeline(config=config2, sample_ids=ids, device=device)
    diffs2, outputs2 = pipeline.run_pipeline()
    # Get delta values
    deltas = []
    for i in range(len(outputs1)):
        relative_pose = outputs1[i]["pose_log"].numpy()
        trans = np.linalg.norm(relative_pose[:3])
        rot = np.linalg.norm(np.rad2deg(relative_pose[3:]))
        deltas += [np.array([trans, rot])]
    deltas = np.vstack(deltas)
    # Get error values (ax,lat,heading)
    diffs1 = np.abs(torch.vstack(diffs1).numpy())
    diffs2 = np.abs(torch.vstack(diffs2).numpy())
    diffs1 = diffs1[:, [0, 1, 5]]
    diffs2 = diffs2[:, [0, 1, 5]]
    diffs1[:, 2] = np.rad2deg(diffs1[:, 2])
    diffs2[:, 2] = np.rad2deg(diffs2[:, 2])
    # Reshape for box plots

    fig, axs = plt.subplots(3, 2)
    axs[0, 0].plot(deltas[:, 0], diffs1[:, 0], ".", label=config1_label)
    axs[0, 0].plot(deltas[:, 0], diffs2[:, 0], ".", label=config2_label)
    axs[1, 0].plot(deltas[:, 0], diffs1[:, 1], ".", label=config1_label)
    axs[1, 0].plot(deltas[:, 0], diffs2[:, 1], ".", label=config2_label)
    axs[2, 0].plot(deltas[:, 0], diffs1[:, 2], ".", label=config1_label)
    axs[2, 0].plot(deltas[:, 0], diffs2[:, 2], ".", label=config2_label)
    axs[0, 1].plot(deltas[:, 1], diffs1[:, 0], ".", label=config1_label)
    axs[0, 1].plot(deltas[:, 1], diffs2[:, 0], ".", label=config2_label)
    axs[1, 1].plot(deltas[:, 1], diffs1[:, 1], ".", label=config1_label)
    axs[1, 1].plot(deltas[:, 1], diffs2[:, 1], ".", label=config2_label)
    axs[2, 1].plot(deltas[:, 1], diffs1[:, 2], ".", label=config1_label)
    axs[2, 1].plot(deltas[:, 1], diffs2[:, 2], ".", label=config2_label)
    # Labels
    axs[2, 0].set_xlabel("Translation Change (m)")
    axs[2, 1].set_xlabel("Rotation Change (deg)")
    axs[0, 0].set_ylabel("Absolute Axial Error")
    axs[1, 0].set_ylabel("Absolute Lateral Error")
    axs[2, 0].set_ylabel("Absolute Heading Error")
    plt.show()


def check_mem_usage(id, config, device=0, n_frames=10, n_trials=10, step=5):
    """Show inliers and VO tracks over a segment of frames with increasing distance from
    the initial frame."""

    # Generate sequence of ids
    id_parts = id.split("-")
    live_frame_start = int(id_parts[2])
    ids = [id]
    # for i in range(0, n_frames * step, step):
    #     for j in range(n_trials):
    #         ids += ["-".join([*id_parts[:2], str(live_frame_start + i), *id_parts[3:]])]
    # Create and run pipeline on first config
    pipeline = RunPipeline(config=config, sample_ids=ids, device=device)
    diff, data = pipeline.run_pipeline()
    print(data)


def feature_match_video(id, config, device=0, n_frames=100, step=1, num_matches=-1):
    """Show inliers and VO tracks over a segment of frames with increasing distance from
    the initial frame."""
    # Generate sequence of ids
    id_parts = id.split("-")
    live_frame_start = int(id_parts[2])
    ids = [
        "-".join([*id_parts[:2], str(live_frame_start + i), *id_parts[3:]])
        for i in range(0, n_frames * step, step)
    ]
    # Create pipeline class
    pipeline = RunPipeline(config=config, sample_ids=ids, device=device)
    # Run pipeline on inputs
    diffs, outputs = pipeline.run_pipeline()
    # Video writer
    im1, im2 = get_imgs(id)
    height, width, layers = im1.shape
    fps = 2
    vid_match = cv.VideoWriter("vid_match.avi", 0, fps, (2 * width, 2 * height))
    # Loop through frames
    for i in range(n_frames):
        data = outputs[i]
        id_curr = ids[i]
        im1, im2 = get_imgs(id_curr)
        img_match, img_vo = draw_keypoint_imgs(
            data["kpt_2D_src"],
            data["kpt_2D_pseudo"],
            data["weights"],
            im1,
            im2,
            num_matches=num_matches,
        )
        # Concatenate
        img = cv.vconcat([img_match, img_vo])
        # Add metric text to imgs
        err = diffs[i][0].numpy()
        n_inliers = outputs[i]["num_inliers"][0]
        pose = outputs[i]["pose_log"]
        img_str = f"ax. err: {err[0]:.3f}, lat. err: {err[1]:.3f}, head. err: {np.rad2deg(err[5]):.3f}, inlrs: {n_inliers}"
        font = cv.FONT_HERSHEY_SIMPLEX
        org = (0, height - 5)
        fontScale = 0.5
        color = (255, 0, 0)
        thickness = 1
        img = cv.putText(
            img, img_str, org, font, fontScale, color, thickness, cv.LINE_AA
        )
        org = (0, 15)
        img_str = f"ax. pos: {pose[0]:.3f}, lat. pos: {pose[1]:.3f}, heading: {np.rad2deg(pose[5]):.3f}"
        img = cv.putText(
            img, img_str, org, font, fontScale, color, thickness, cv.LINE_AA
        )
        # Write video
        vid_match.write(cv.cvtColor(img, cv.COLOR_BGR2RGB))
    # cv.destroyAllWindows()
    vid_match.release()


def get_imgs(id="inthedark-27-2182-8-1886"):

    dataset, run1, frame1, run2, frame2 = id.split("-")
    im_1_fn = f"/home/cho/projects/deep_learned_visual_features/data/{dataset}/run_{run1.zfill(6)}/images/left/{frame1.zfill(6)}.png"
    im_2_fn = f"/home/cho/projects/deep_learned_visual_features/data/{dataset}/run_{run2.zfill(6)}/images/left/{frame2.zfill(6)}.png"
    # Import to open cv
    img_1 = np.uint8(cv.imread(im_1_fn, 1))
    img_1 = cv.cvtColor(img_1, cv.COLOR_RGB2BGR)
    img_2 = np.uint8(cv.imread(im_2_fn, 1))
    img_2 = cv.cvtColor(img_2, cv.COLOR_RGB2BGR)

    return img_1, img_2


if __name__ == "__main__":

    # Tests
    # compare_keypoints("inthedark-21-2057-27-1830", num_matches=50, device=0)
    # compare_keypoints("inthedark-21-2057-27-1830", num_matches=50, device="cpu")
    # compare_keypoints("inthedark-1-15-19-16", num_matches=50, device=0)
    # compare_keypoints("inthedark-1-10-19-40", num_matches=50, device=0)

    # KEYPOINT COMPARISON IMAGES (FOR TRO):
    compare_keypoints("inthedark-27-2182-8-1886", num_matches=50, device="cpu")
    compare_keypoints("inthedark-21-2057-27-1830", num_matches=50, device="cpu")

    # FEATURE MATCHING VIDEOS
    # feature_match_video(
    #     id="inthedark-1-10-19-50", n_frames=50, config="./config/test_sdpr_v4.json"
    # )

    # COMPARE ACCURACY
    # compare_accuracy(
    #     id="inthedark-21-2152-27-1850",
    #     config1="config/test_sdpr_v4.json",
    #     config2="config/test_svd_v4.json",
    # )

    # Compute RAM
    # check_mem_usage(id="inthedark-21-2152-27-1850", config="config/TRO_test_sdp.json")

